Towards Recognizing New Semantic Concepts in New Visual Domains

Deep learning models heavily rely on large scale annotated datasets for training. Unfortunately, datasets cannot capture the infinite variability of the real world, thus neural networks are inherently limited by the restricted visual and semantic information contained in their training set. In this thesis, we argue that it is crucial to design deep architectures that can operate in previously unseen visual domains and recognize novel semantic concepts. In the first part of the thesis, we describe different solutions to enable deep models to generalize to new visual domains, by transferring knowledge from a labeled source domain(s) to a domain (target) where no labeled data are available. We will show how variants of batch-normalization (BN) can be applied to different scenarios, from domain adaptation when source and target are mixtures of multiple latent domains, to domain generalization, continuous domain adaptation, and predictive domain adaptation, where information about the target domain is available only in the form of metadata. In the second part of the thesis, we show how to extend the knowledge of a pretrained deep model to new semantic concepts, without access to the original training set. We address the scenarios of sequential multi-task learning, using transformed task-specific binary masks, open-world recognition, with end-to-end training and enforced clustering, and incremental class learning in semantic segmentation, where we highlight and address the problem of the semantic shift of the background class. In the final part, we tackle a more challenging problem: given images of multiple domains and semantic categories (with their attributes), how to build a model that recognizes images of unseen concepts in unseen domains? We also propose an approach based on domain and semantic mixing of inputs and features, which is a first, promising step towards solving this problem.

==> DGZSL/imgs/histo.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

labels = [ 'AWA', 'CUB', 'SUN', 'FLO']
methods = ['SYNC', 'GFZSL', 'SPNET', 'ALE', 'SJE', 'CuMix']
results = np.array([
    [54.0, 56.3, 55.6, 0],
    [68.3, 49.3, 60.6, 0],
    [66.2, 56.5, 60.7, 0],
    [59.9, 54.9, 58.1, 48.5],
    [65.6, 53.9, 53.7, 53.4],
    [64.0, 60.4, 62.4, 59.7]
])

FONT_size = 14
x_width = 30
x = x_width * np.arange(len(labels))  # the label locations

width = 25  # the width of the bars
base = width/6

x[-1] -= width/2

fig, ax = plt.subplots()
rects = {}
for i,m in enumerate(methods):
    rects[i] = ax.bar(x + i*base, results[i], base, label=methods[i])

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy', fontsize=FONT_size)
ax.set_ylim(45, 75)
ticks = x + width/2 - base/2
ticks[-1] += x_width/4

ax.set_xticks(ticks)
ax.set_xticklabels(labels, fontsize=FONT_size)
ax.legend(fontsize=FONT_size, ncol=2)


def autolabel(rects, i):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for j, rect in enumerate(rects):
        height = rect.get_height()
        if results[i, j] != 0:
            ax.annotate('{}'.format(height),
                        xy=(rect.get_x() + rect.get_width() / 2, height),
                        xytext=(0, 3),  # 3 points vertical offset
                        textcoords="offset points",
                        ha='center', va='bottom', fontsize=11)


for i, k in enumerate(rects):
    autolabel(rects[k], i)

fig.tight_layout()

plt.show()

